Data-adaptive exposure thresholds for the Horvitz-Thompson estimator of the Average Treatment Effect in experiments with network interference

Randomized controlled trials often suffer from interference, a violation of the Stable Unit Treatment Values Assumption (SUTVA) in which a unit's treatment assignment affects the outcomes of its neighbors. This interference causes bias in naive estimators of the average treatment effect (ATE). A popular method to achieve unbiasedness is to pair the Horvitz-Thompson estimator of the ATE with a known exposure mapping: a function that identifies which units in a given randomization are not subject to interference. For example, an exposure mapping can specify that any unit with at least $h$-fraction of its neighbors having the same treatment status does not experience interference. However, this threshold $h$ is difficult to elicit from domain experts, and a misspecified threshold can induce bias. In this work, we propose a data-adaptive method to select the "$h$"-fraction threshold that minimizes the mean squared error of the Hortvitz-Thompson estimator. Our method estimates the bias and variance of the Horvitz-Thompson estimator under different thresholds using a linear dose-response model of the potential outcomes. We present simulations illustrating that our method improves upon non-adaptive choices of the threshold. We further illustrate the performance of our estimator by running experiments on a publicly-available Amazon product similarity graph. Furthermore, we demonstrate that our method is robust to deviations from the linear potential outcomes model.

==> figures/thresholding_tradeoff_plots_further_updated.py <==
import matplotlib.pyplot as plt
import numpy as np
import pickle
import pandas as pd

plt.close('all')

# Load ground truth data
true_bias = pickle.load(open("ground_truth_bias", "rb"))
true_var = pickle.load(open("ground_truth_var", "rb"))
true_mse = pickle.load(open("ground_truth_mse", "rb"))

# Exposure levels (x-axis)
exposures = np.array([1, 0.75, 0.5, 0.25, 0])
gammaBetaRatio = np.array([0, 10, 50, 100, 200, 500])


biasHT_df = pd.DataFrame(abs(true_bias))
varHT_df = pd.DataFrame(true_var)
mseHT_df = pd.DataFrame(np.sqrt(true_mse))

biasHT_df = biasHT_df.T
varHT_df = varHT_df.T
mseHT_df = mseHT_df.T
# Convert data to DataFrames
biasHT_df = pd.DataFrame(abs(true_bias).T, columns=gammaBetaRatio, index=exposures)
varHT_df = pd.DataFrame(true_var.T, columns=gammaBetaRatio, index=exposures)
mseHT_df = pd.DataFrame(np.sqrt(true_mse).T, columns=gammaBetaRatio, index=exposures)

# Define colors (automatic cycling if more values are added)
colors = ['#d62728', '#1f77b4', '#ff7f0e', '#2ca02c', '#9467bd', '#8c564b']

# Create figure and subplots
fig, axs = plt.subplots(3, 1, figsize=(7, 7), sharex=True, constrained_layout=True)

# Add title and labels
fig.suptitle('Bias-Variance Tradeoff', fontsize=20, fontweight='bold')
#fig.supxlabel("Exposures", fontsize=18)
fig.supxlabel("Thresholds", fontsize=18)

# Y-axis labels
ylabel_texts = ["|Bias|", "Variance", "RMSE"]
for ax, ylabel in zip(axs, ylabel_texts):
    ax.set_ylabel(ylabel, fontsize=16)
    ax.set_yscale('log')  # Log scale for better visualization
    #ax.grid(True, which="both", linestyle="--", alpha=0.6)  # Add grid lines

# Plot data with markers and colors
for i, column in enumerate(gammaBetaRatio):
    axs[0].scatter(biasHT_df.index, biasHT_df[column], label=f"γ/β = {column}", color=colors[i], s=75, alpha=0.8)
    axs[1].scatter(varHT_df.index, varHT_df[column], label=f"γ/β = {column}", color=colors[i], s=75, alpha=0.8)
    axs[2].scatter(mseHT_df.index, mseHT_df[column], label=f"γ/β = {column}", color=colors[i], s=75, alpha=0.8)

# X-axis settings
axs[2].set_xticks(exposures)
axs[2].tick_params(axis='x', labelsize=16)
for ax in axs:
    ax.tick_params(axis='y', labelsize=14)

# # Add legend inside the last subplot (bottom right)
# axs[2].legend(loc='upper right', fontsize=12, frameon=False, ncol=2)

# # Save and show plot
# plt.savefig("bias_var_tradeoff_fixed.png", bbox_inches='tight', dpi=300)
# plt.show()

# # Create a single legend outside the plot
# handles, labels = axs[0].get_legend_handles_labels()
# fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.5, -0.05), ncol=3, fontsize=14, frameon=False)

# # Save and show plot
# plt.savefig("bias_var_tradeoff_improved.png", bbox_inches='tight', dpi=300)
# plt.show()

# **Move legend to the bottom with extra space**
# Move legend higher and add even more space at the bottom
# legend = fig.legend(loc='lower center', bbox_to_anchor=(0.5, -0.30), ncol=3, fontsize=14, frameon=False)

# # **Increase bottom padding to prevent cutoff**
# fig.subplots_adjust(bottom=0.2)  # Try 0.4 or higher if still cut off

# # Save and show plot
# plt.savefig("bias_var_tradeoff_fixed.png", bbox_inches='tight', dpi=300)
# plt.show()

handles, labels = [], []
for ax in axs:
    for h, l in zip(*ax.get_legend_handles_labels()):
        if l not in labels:  # Avoid duplicates
            handles.append(h)
            labels.append(l)

# Now, create a single legend without duplicates
fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.5, -0.15), ncol=3, fontsize=14, frameon=False)

# Adjust bottom spacing to prevent cutoff
fig.subplots_adjust(bottom=0.4)  # Increase if still getting cut off
# # Save and show plot
plt.savefig("bias_var_tradeoff_fixed.pdf", bbox_inches='tight', dpi=300)
plt.show()



